Learning to Discover Efficient Mathematical Identities

In this paper we explore how machine learning techniques can be applied to the discovery of efficient mathematical identities. We introduce an attribute grammar framework for representing symbolic expressions. Given a set of grammar rules we build trees that combine different rules, looking for branches which yield compositions that are analytically equivalent to a target expression, but of lower computational complexity. However, as the size of the trees grows exponentially with the complexity of the target expression, brute force search is impractical for all but the simplest of expressions. Consequently, we introduce two novel learning approaches that are able to learn from simpler expressions to guide the tree search. The first of these is a simple n-gram model, the other being a recursive neural-network. We show how these approaches enable us to derive complex identities, beyond reach of brute-force search, or human derivation.

==> figs/make_plot.m <==

family_ind = 3;
save_plot = 0;
family = {'$(\sum (AA^T))_k$','$(\sum (A.*A)A^T))_k$','Sym$_k$','(RBM-1)$_k$','(RBM-2)$_k$'};

save_fname = {'sumAAT.pdf','multAAAT.pdf','sym.pdf','rbm1.pdf','rbm2.pdf'};

schedulers = {'TNN_dropout3','TNN_dropout8','NgramScheduler1','NgramScheduler2','NgramScheduler3','NgramScheduler4','NgramScheduler5','BruteForceScheduler'};
schedulers2 = {'TNN_{0.3}','TNN_{0.13}','1-gram','2-gram','3-gram','4-gram','5-gram','Random'};
cols = {'yx--' 'yx--' 'rx--' 'gx--' 'bx--' 'cx--' 'mx--' 'k:' };

max_k = 15;
offsets = 0*[-0.3:0.1:0.4]/20;

hits = zeros(length(schedulers),max_k-1);
h2=figure;
for i=1:length(schedulers)
    
    j=1;
    
    while exist(['times_',schedulers{i},'_',num2str(j)])
    
        tmp = eval(['times_',schedulers{i},'_',num2str(j)]);
  
        if (family_ind~=5)
            hits (i,:) = hits(i,:) + double(tmp(2:max_k)>-1);
        else
            tmp(tmp==-1)=600;
            hits (i,:,j) = double(tmp(2:max_k));    
        end
        j = j + 1;
        
    end
    
     if (family_ind~=5)
    hits(i,:) = hits(i,:) / (j-1);
     end
     
    if (i~=2)
        h=plot([2:max_k],hits(i,:)+offsets(i),cols{i},'Linewidth',2);  hold on;
    else
        plot([2:max_k],hits(i,:)+offsets(i),cols{i},'Color',[1 0.549 0],'Linewidth',2);  hold on;
    end
end

grid on;
xlabel('k','Fontsize',16)
ylabel('p(Success)','Fontsize',16)
h=legend(schedulers2,'Location','SouthWest');
set(h,'Fontsize',16);
set(gca,'XTick',[2:max_k]);
set(gca,'Fontsize',16);
axis([2 max_k 0 1]);
set(gcf,'Color','w');
title(family{family_ind},'Fontsize',16,'Interpreter','latex');

if save_plot
    export_fig(save_fname{family_ind});
end
